SpECTRE: A Task-based Discontinuous Galerkin Code for Relativistic Astrophysics

We introduce a new relativistic astrophysics code, SpECTRE, that combines a discontinuous Galerkin method with a task-based parallelism model. SpECTRE's goal is to achieve more accurate solutions for challenging relativistic astrophysics problems such as core-collapse supernovae and binary neutron star mergers. The robustness of the discontinuous Galerkin method allows for the use of high-resolution shock capturing methods in regions where (relativistic) shocks are found, while exploiting high-order accuracy in smooth regions. A task-based parallelism model allows efficient use of the largest supercomputers for problems with a heterogeneous workload over disparate spatial and temporal scales. We argue that the locality and algorithmic structure of discontinuous Galerkin methods will exhibit good scalability within a task-based parallelism framework. We demonstrate the code on a wide variety of challenging benchmark problems in (non)-relativistic (magneto)-hydrodynamics. We demonstrate the code's scalability including its strong scaling on the NCSA Blue Waters supercomputer up to the machine's full capacity of 22,380 nodes using 671,400 threads.

==> anc/input/README <==
Input files that can be used to reproduce the paper's numerical results.

Most (all?) results ran using Charm++ 6.7.0. SpECTRE git info:

tag: first.code.paper
branch: feature/relativistic_euler

Typical libraries/versions:

module add gcc/4.8.1
module load HDF5/1.8.5
module load gsl/1.16


==> anc/input/fig10/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -6,-6,0;
  UpperBoundsInEachDim = 6,6,0.12;
  ElementsInEachDim = 100,100,1;
  IsDimPeriodic = false,false,true;);
InitialExtentsOfEachElement = 2,2,2;


==> anc/input/fig10/Evolution.input <==
TimeStepper = RungeKutta3(CourantFactor = 0.25;);
NumericalFlux = HLL();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=100.);
NumberOfSteps = 134;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig10/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=133);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);


==> anc/input/fig10/Solution.input <==
CylindricalBlastWave(
MagneticField = 0.1,0,0;
)


==> anc/input/fig11/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -6,-6,0;
  UpperBoundsInEachDim = 6,6,0.12;
  ElementsInEachDim = 100,100,1;
  IsDimPeriodic = false,false,true;);
InitialExtentsOfEachElement = 2,2,2;


==> anc/input/fig11/Evolution.input <==
TimeStepper = RungeKutta3(CourantFactor = 0.25;);
NumericalFlux = HLL();
SlopeLimiter = Muscl();
NumberOfSteps = 134;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig11/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=133);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);


==> anc/input/fig11/Solution.input <==
CylindricalBlastWave(
MagneticField = 0.1,0,0;
)


==> anc/input/fig12/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.01;
  ElementsInEachDim = 100,100,1;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;


==> anc/input/fig12/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 801;

ExternalBoundaryConditions = Analytic;

==> anc/input/fig12/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=80);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);


==> anc/input/fig12/Solution.input <==
OrzagTangVortex()


==> anc/input/fig4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -3,-3,0;
  UpperBoundsInEachDim = 3,3,0.12;
  ElementsInEachDim = 50,50,1;
  IsDimPeriodic = false,false,true;);
InitialExtentsOfEachElement = 2,2,2;


==> anc/input/fig4/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.125;);
NumericalFlux = LocalLF();
SlopeLimiter = Muscl();
NumberOfSteps = 10;
ExternalBoundaryConditions = Analytic;


==> anc/input/fig4/Observers.input <==
LocalObservers = ;
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);


==> anc/input/fig4/README <==
Machine: Zwicky

Charm++: ./build charm++ verbs-linux-x86_64 smp --enable-tracing --enable-tracing-commthread -j4 -std=c++11
SpECTRE: cmake -DCHARM_DIR=$CHARM_PATH -DPROJECTIONS=ON -DCMAKE_BUILD_TYPE=Release ../

Run: using 1 and 12 threads.


==> anc/input/fig4/Solution.input <==
CylindricalBlastWave(
  MagneticField=0.1,0.0,0.0;
)


==> anc/input/fig5/330-330-2-ppn4/build_info/TargetDirectories.txt <==
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/module_hello.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/EventTriggers/CMakeFiles/EventTriggers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Data/CMakeFiles/Data.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/module_main.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Tests/Unit/CMakeFiles/RunTests.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Utilities/CMakeFiles/Utilities.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/Evolution.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_ElementChare.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/IO/CMakeFiles/IO.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/ExternalPackages/catch/CMakeFiles/catch.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/hello.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_InterfaceChare.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/CMakeFiles/Domain.dir


==> anc/input/fig5/330-330-2-ppn4/build_info/git-data/HEAD <==
ref: refs/heads/feature/comet


==> anc/input/fig5/330-330-2-ppn4/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/u/sciteam/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/u/sciteam/sfield/dg-charm/.git/${HEAD_REF}" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/u/sciteam/sfield/dg-charm/.git/packed-refs" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/u/sciteam/sfield/dg-charm/.git/HEAD" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig5/330-330-2-ppn4/build_info/git-data/head-ref <==
acadd643e20157a01e5cfa77a2a3fa59ad4e1d6b


==> anc/input/fig5/330-330-2-ppn4/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir0/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir0/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir0/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=1:ppn=32:xe
#PBS -l walltime=10:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir0/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir0/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir0

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 4 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir1/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir1/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir1/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=2:ppn=32:xe
#PBS -l walltime=5:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir1/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir1/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir1

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 8 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir10/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir10/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir10/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir10/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir10/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=1024:ppn=32:xe
#PBS -l walltime=00:25:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir10/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir10/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir10

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 4096 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir11/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir11/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir11/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir11/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir11/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=2048:ppn=32:xe
#PBS -l walltime=00:25:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir11/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir11/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir11

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 8192 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir12/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir12/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir12/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir12/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir12/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=4096:ppn=32:xe
#PBS -l walltime=00:25:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir12/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir12/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir12

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 16384 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir2/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir2/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir2/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=4:ppn=32:xe
#PBS -l walltime=2:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir2/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir2/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir2

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 16 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir3/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir3/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir3/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=8:ppn=32:xe
#PBS -l walltime=1:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir3/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir3/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir3

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 32 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir4/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir4/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir4/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=16:ppn=32:xe
#PBS -l walltime=00:62:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir4/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir4/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir4

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 64 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir5/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir5/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir5/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=32:ppn=32:xe
#PBS -l walltime=00:43:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir5/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir5/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir5

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 128 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir6/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir6/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir6/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir6/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=64:ppn=32:xe
#PBS -l walltime=00:34:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir6/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir6/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir6

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 256 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir7/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir7/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir7/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir7/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=128:ppn=32:xe
#PBS -l walltime=00:29:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir7/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir7/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir7

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 512 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir8/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir8/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir8/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir8/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir8/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=256:ppn=32:xe
#PBS -l walltime=00:27:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir8/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir8/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir8

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 1024 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/330-330-2-ppn4/run_dir9/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 330,330,2;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/330-330-2-ppn4/run_dir9/Evolution.input <==
TimeStepper = AdamsBashforth3;
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
CourantFactor = 0.04;
NumberOfSteps = 400000;
FinalTime = 0.1;

==> anc/input/fig5/330-330-2-ppn4/run_dir9/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=1);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);

==> anc/input/fig5/330-330-2-ppn4/run_dir9/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/330-330-2-ppn4/run_dir9/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=512:ppn=32:xe
#PBS -l walltime=00:26:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir9/charm.stdout
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir9/charm.stderr
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/OrzagTang/rundir/run_dir9

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 1 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 2048 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/build_info/TargetDirectories.txt <==
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/module_hello.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Data/CMakeFiles/Data.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/module_main.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Tests/Unit/CMakeFiles/RunTests.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Utilities/CMakeFiles/Utilities.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/Evolution.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_ElementChare.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/IO/CMakeFiles/IO.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/ExternalPackages/catch/CMakeFiles/catch.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/hello.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_InterfaceChare.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/CMakeFiles/Domain.dir


==> anc/input/fig5/660-660-4-ppn4/build_info/git-data/HEAD <==
ref: refs/heads/feature/VolumeIntegralObs


==> anc/input/fig5/660-660-4-ppn4/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/u/sciteam/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/u/sciteam/sfield/dg-charm/.git/${HEAD_REF}" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/u/sciteam/sfield/dg-charm/.git/packed-refs" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/u/sciteam/sfield/dg-charm/.git/HEAD" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig5/660-660-4-ppn4/build_info/git-data/head-ref <==
fcf02010dc5a10f9ae5958891132f12c8468adff


==> anc/input/fig5/660-660-4-ppn4/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir0/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir0/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir0/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=1:ppn=32:xe
#PBS -l walltime=24:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir0/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir0/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir0

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 4 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir1/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir1/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir1/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=2:ppn=32:xe
#PBS -l walltime=10:40:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir1/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir1/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir1

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 8 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir10/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir10/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir10/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir10/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=1024:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir10/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir10/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir10

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 4096 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/run_dir11/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir11/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir11/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir11/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=2048:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir11/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir11/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir11

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 8192 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/run_dir12/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir12/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir12/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir12/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=4096:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir12/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir12/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir12

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 16384 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/run_dir13/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir13/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir13/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir13/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=8192:ppn=32:xe
#PBS -l walltime=00:04:59
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir13/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir13/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module swap craype-hugepages2M craype-hugepages32M
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir13

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 32768 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir14/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir14/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir14/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir14/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=16384:ppn=32:xe
#PBS -l walltime=00:03:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir14/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir14/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir14

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 65536 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir2/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir2/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir2/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=4:ppn=32:xe
#PBS -l walltime=05:20:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir2/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir2/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir2

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 16 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir3/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir3/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir3/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=8:ppn=32:xe
#PBS -l walltime=02:40:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir3/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir3/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir3

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 32 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir4/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir4/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir4/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=16:ppn=32:xe
#PBS -l walltime=03:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir4/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir4/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir4

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 64 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir5/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir5/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir5/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=32:ppn=32:xe
#PBS -l walltime=00:40:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir5/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir5/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir5

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 128 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done


==> anc/input/fig5/660-660-4-ppn4/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir6/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir6/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir6/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=64:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir6/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir6/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir6

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 256 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir7/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir7/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir7/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=128:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir7/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir7/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir7

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 512 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/run_dir8/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir8/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir8/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir8/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=256:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir8/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir8/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir8

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 1024 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/run_dir9/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4-ppn4/run_dir9/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4-ppn4/run_dir9/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4-ppn4/run_dir9/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=512:ppn=32:xe
#PBS -l walltime=00:15:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir9/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir9/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre/run_dir9

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 2048 -N 4 -d 8 ./Evolve3DRelativisticMHD +ppn 7 +pemap 1-7,9-15,17-23,25-31 +commap 0,8,16,24
    echo `date`
done

==> anc/input/fig5/660-660-4-ppn4/simulation.json <==
{
    "dim": 3,
    "exe_path": "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticMHD/",
    "executable": "Evolve3DRelativisticMHD",
    "machine": "bw",
    "nodes": 1,
    "note_to_self": "scaling test with 660x660x4 elements. should be 8x slower than test perform on 10/x.",
    "ppn": 4,
    "run_dir": "/mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre",
    "run_type": "none",
    "sys": "RelativisticMHD",
    "walltime": "10:00",
    "write_h5_to_scratch": false
}

==> anc/input/fig5/660-660-4ppn1/build_info/TargetDirectories.txt <==
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/module_hello.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Data/CMakeFiles/Data.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/module_main.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Tests/Unit/CMakeFiles/RunTests.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Utilities/CMakeFiles/Utilities.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/Evolution.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_ElementChare.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/IO/CMakeFiles/IO.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/ExternalPackages/catch/CMakeFiles/catch.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/HelloWorld/CMakeFiles/hello.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Evolution/CMakeFiles/module_InterfaceChare.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Domain/CMakeFiles/Domain.dir


==> anc/input/fig5/660-660-4ppn1/build_info/git-data/HEAD <==
ref: refs/heads/feature/VolumeIntegralObs


==> anc/input/fig5/660-660-4ppn1/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/u/sciteam/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/u/sciteam/sfield/dg-charm/.git/${HEAD_REF}" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/u/sciteam/sfield/dg-charm/.git/packed-refs" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/u/sciteam/sfield/dg-charm/.git/HEAD" "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig5/660-660-4ppn1/build_info/git-data/head-ref <==
fcf02010dc5a10f9ae5958891132f12c8468adff


==> anc/input/fig5/660-660-4ppn1/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir0/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir0/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir0/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=1:ppn=32:xe
#PBS -l walltime=3:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir0/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir0/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir0

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 1 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir1/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir1/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir1/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=2:ppn=32:xe
#PBS -l walltime=1:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir1/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir1/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir1

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 2 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir10/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir10/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir10/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir10/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=1024:ppn=32:xe
#PBS -l walltime=00:7:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir10/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir10/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir10

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 1024 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir11/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir11/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir11/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir11/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=2048:ppn=32:xe
#PBS -l walltime=00:7:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir11/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir11/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir11

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 2048 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir12/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir12/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir12/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir12/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=4096:ppn=32:xe
#PBS -l walltime=00:7:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir12/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir12/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir12

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 4096 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir13/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir13/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir13/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir13/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=8192:ppn=32:xe
#PBS -l walltime=00:7:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir13/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir13/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir13

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 8192 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir14/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir14/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir14/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir14/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=16384:ppn=32:xe
#PBS -l walltime=00:7:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir14/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir14/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir14

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 16384 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/run_dir15/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir15/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir15/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir15/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=22380:ppn=32:xe
#PBS -l walltime=00:05:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir15/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir15/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir15

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 22380 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir2/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir2/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir2/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=4:ppn=32:xe
#PBS -l walltime=24:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir2/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir2/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir2

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 4 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir3/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir3/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir3/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=8:ppn=32:xe
#PBS -l walltime=16:0:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir3/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir3/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir3

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 8 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir4/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir4/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir4/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=16:ppn=32:xe
#PBS -l walltime=08:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir4/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir4/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir4

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 16 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir5/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir5/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir5/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=32:ppn=32:xe
#PBS -l walltime=02:00:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir5/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir5/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir5

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 32 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir6/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir6/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir6/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=64:ppn=32:xe
#PBS -l walltime=00:45:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir6/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir6/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir6

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 64 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir7/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir7/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir7/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=128:ppn=32:xe
#PBS -l walltime=00:20:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir7/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir7/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir7

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 128 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir8/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir8/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir8/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir8/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=256:ppn=32:xe
#PBS -l walltime=00:10:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir8/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir8/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir8

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 256 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done


==> anc/input/fig5/660-660-4ppn1/run_dir9/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = -0.5,-0.5,0;
  UpperBoundsInEachDim = 0.5,0.5,0.04;
  ElementsInEachDim = 660,660,4;
  IsDimPeriodic = true,true,true;);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig5/660-660-4ppn1/run_dir9/Evolution.input <==
TimeStepper = AdamsBashforth3(CourantFactor = 0.04;);
NumericalFlux = LocalLF();
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=10.);
NumberOfSteps = 200;
FinalTime = 1.0;

==> anc/input/fig5/660-660-4ppn1/run_dir9/Solution.input <==
OrzagTangVortex()

==> anc/input/fig5/660-660-4ppn1/run_dir9/charmsub.sh <==
### bluewaters batch submission script ###
#!/bin/bash
#PBS -l nodes=512:ppn=32:xe
#PBS -l walltime=00:7:00
#PBS -A jr6
#PBS -q normal ### normal, debug, high, low
#PBS -N spectre
#PBS -o /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir9/spectre.out
#PBS -e /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir9/spectre.err
#PBS -d .
#PBS -W umask=022
#PBS -S /bin/bash


#module swap PrgEnv-cray PrgEnv-gnu/5.2.40
module load gsl/1.15.1
module load cray-hdf5/1.8.13
module list

cd /mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL/run_dir9

# number of times to launch the executable (useful for scaling tests)
i=1
while [[ i -le 3 ]]
do
    echo `date`
    ((i = i + 1))
    aprun -n 512 -r 1 -N 1 -d 31 ./Evolve3DRelativisticMHD +ppn 30 +pemap 1-30 +commap 0
    echo `date`
done

==> anc/input/fig5/660-660-4ppn1/simulation.json <==
{
    "dim": 3,
    "exe_path": "/u/sciteam/sfield/dg-charm/jim_build_gemini_gni-crayxe-persistent-smp/Executables/RelativisticMHD/",
    "executable": "Evolve3DRelativisticMHD",
    "machine": "bw",
    "nodes": 1,
    "note_to_self": "run on full system",
    "ppn": 1,
    "run_dir": "/mnt/a/u/sciteam/sfield/dg-charm/run_dirs/OrzagTang_11_12_2015/ScalingTestNamdCharmNewSpectre_ppn1_FULL",
    "run_type": "none",
    "sys": "RelativisticMHD",
    "walltime": "80:00",
    "write_h5_to_scratch": false
}

==> anc/input/fig5/README <==
There are 3 distinct strong scaling tests here:

Machine: Blue Waters

Charm++: ./build charm++ gemini_gni-crayxe smp hugepages persistent --with-production -j2 -std=c++11
SpECTRE: cmake -DCHARM_DIR=$CHARM_PATH -DCMAKE_BUILD_TYPE=Release ../


==> anc/input/fig6/ppn24_1domPerCore_N2/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir


==> anc/input/fig6/ppn24_1domPerCore_N2/build_info/git-data/HEAD <==
ref: refs/heads/user/sfield/code_paper


==> anc/input/fig6/ppn24_1domPerCore_N2/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig6/ppn24_1domPerCore_N2/build_info/git-data/head-ref <==
8208891b7d4bffb23fd6e0f91585c68393443b33


==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,6,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir0/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,6,2;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir1/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,6,4;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir2/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,6,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir3/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,6,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir4/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir5/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir6/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,18;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir7/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_1domPerCore_N2/run_dir7/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_1domPerCore_N2/simulation.json <==
{
    "dim": 3,
    "exe_path": "/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve3DRelativisticEuler",
    "key": null,
    "machine": "comet",
    "nodes": [
        1
    ],
    "note_to_self": "ppn 24",
    "ppn": 24,
    "run_dir": "/oasis/scratch/comet/sfield/temp_project/papers/CharmDG/WeakScalingRelEulerDiffCharm/ppn24_1domPerCore_N2",
    "run_type": "ws",
    "sys": "RelativisticEuler",
    "value": null,
    "walltime": [
        "00:09"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig6/ppn24_8domPerCore_N4/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir


==> anc/input/fig6/ppn24_8domPerCore_N4/build_info/git-data/HEAD <==
ref: refs/heads/user/sfield/code_paper


==> anc/input/fig6/ppn24_8domPerCore_N4/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig6/ppn24_8domPerCore_N4/build_info/git-data/head-ref <==
8208891b7d4bffb23fd6e0f91585c68393443b33


==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,2;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir0/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,4;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir1/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir2/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,12,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir3/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,12,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir4/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,24,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir5/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,24,32;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir6/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,24,36;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir7/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn24_8domPerCore_N4/run_dir7/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn24_8domPerCore_N4/simulation.json <==
{
    "dim": 3,
    "exe_path": "/home/sfield/dg-charm/build_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve3DRelativisticEuler",
    "key": null,
    "machine": "comet",
    "nodes": [
        1
    ],
    "note_to_self": "ppn 24",
    "ppn": 24,
    "run_dir": "/oasis/scratch/comet/sfield/temp_project/papers/CharmDG/WeakScalingRelEulerDiffCharm/ppn24_8domPerCore_N4",
    "run_type": "ws",
    "sys": "RelativisticEuler",
    "value": null,
    "walltime": [
        "00:09"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig6/ppn4_1domPerCore_N2/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/module_main.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir


==> anc/input/fig6/ppn4_1domPerCore_N2/build_info/git-data/HEAD <==
ref: refs/heads/user/sfield/code_paper


==> anc/input/fig6/ppn4_1domPerCore_N2/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig6/ppn4_1domPerCore_N2/build_info/git-data/head-ref <==
8208891b7d4bffb23fd6e0f91585c68393443b33


==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,5,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir0/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,5,2;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir1/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,5,4;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir2/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,5,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir3/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,5,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir4/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir5/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir6/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,18;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir7/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_1domPerCore_N2/run_dir7/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_1domPerCore_N2/simulation.json <==
{
    "dim": 3,
    "exe_path": "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/",
    "executable": "Evolve3DRelativisticEuler",
    "key": null,
    "machine": "comet",
    "nodes": [
        1
    ],
    "note_to_self": "ppn 24",
    "ppn": 4,
    "run_dir": "/oasis/scratch/comet/sfield/temp_project/papers/CharmDG/WeakScalingRelEulerDiffCharm/ppn4_1domPerCore_N2",
    "run_type": "ws",
    "sys": "RelativisticEuler",
    "value": null,
    "walltime": [
        "00:09"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig6/ppn4_8domPerCore_N4/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/module_main.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir


==> anc/input/fig6/ppn4_8domPerCore_N4/build_info/git-data/HEAD <==
ref: refs/heads/user/sfield/code_paper


==> anc/input/fig6/ppn4_8domPerCore_N4/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig6/ppn4_8domPerCore_N4/build_info/git-data/head-ref <==
8208891b7d4bffb23fd6e0f91585c68393443b33


==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,2;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir0/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,4;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir1/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,8;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir2/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,10,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir3/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,10,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir4/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,20,16;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir5/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,20,32;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir6/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir7/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,20,36;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir7/Evolution.input <==

TimeStepper = AdamsBashforth3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
NumberOfSteps = 100;
ExternalBoundaryConditions = Analytic;
FinalTime = 1000.0;

==> anc/input/fig6/ppn4_8domPerCore_N4/run_dir7/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig6/ppn4_8domPerCore_N4/simulation.json <==
{
    "dim": 3,
    "exe_path": "/home/sfield/dg-charm/build_verbs-linux-x86_64-smp/Executables/RelativisticEuler/",
    "executable": "Evolve3DRelativisticEuler",
    "key": null,
    "machine": "comet",
    "nodes": [
        1
    ],
    "note_to_self": "ppn 24",
    "ppn": 4,
    "run_dir": "/oasis/scratch/comet/sfield/temp_project/papers/CharmDG/WeakScalingRelEulerDiffCharm/ppn4_8domPerCore_N4",
    "run_type": "ws",
    "sys": "RelativisticEuler",
    "value": null,
    "walltime": [
        "00:09"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig7_tableB1/N2/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Tests/Unit/CMakeFiles/RunTests.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir


==> anc/input/fig7_tableB1/N2/build_info/git-data/HEAD <==
ref: refs/heads/papers/first_code_paper


==> anc/input/fig7_tableB1/N2/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig7_tableB1/N2/build_info/git-data/head-ref <==
f7225f271c9c16ad7704f5a83416e0dca92047f5


==> anc/input/fig7_tableB1/N2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 10;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig7_tableB1/N2/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N2/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N2/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig7_tableB1/N2/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N2/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N2/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig7_tableB1/N2/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N2/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N2/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig7_tableB1/N2/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N2/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N2/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig7_tableB1/N2/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N2/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N2/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig7_tableB1/N2/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N2/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N2/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N2/simulation.json <==
{
    "dim": 1,
    "exe_path": "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve1DRelativisticEuler",
    "key": "N",
    "machine": "zwicky",
    "nodes": [
        2
    ],
    "note_to_self": null,
    "ppn": 12,
    "run_dir": "/panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_1D_RE_BungerComparison-DT1e-04/N2",
    "run_type": "h",
    "sys": "RelativisticEuler",
    "value": "2",
    "walltime": [
        "02:00"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig7_tableB1/N3/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Tests/Unit/CMakeFiles/RunTests.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir


==> anc/input/fig7_tableB1/N3/build_info/git-data/HEAD <==
ref: refs/heads/papers/first_code_paper


==> anc/input/fig7_tableB1/N3/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig7_tableB1/N3/build_info/git-data/head-ref <==
f7225f271c9c16ad7704f5a83416e0dca92047f5


==> anc/input/fig7_tableB1/N3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 10;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig7_tableB1/N3/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N3/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N3/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig7_tableB1/N3/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N3/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N3/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig7_tableB1/N3/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N3/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N3/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig7_tableB1/N3/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N3/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N3/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig7_tableB1/N3/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N3/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N3/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig7_tableB1/N3/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N3/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N3/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N3/simulation.json <==
{
    "dim": 1,
    "exe_path": "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve1DRelativisticEuler",
    "key": "N",
    "machine": "zwicky",
    "nodes": [
        2
    ],
    "note_to_self": null,
    "ppn": 12,
    "run_dir": "/panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_1D_RE_BungerComparison-DT1e-04/N3",
    "run_type": "h",
    "sys": "RelativisticEuler",
    "value": "3",
    "walltime": [
        "02:00"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig7_tableB1/N4/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Tests/Unit/CMakeFiles/RunTests.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir


==> anc/input/fig7_tableB1/N4/build_info/git-data/HEAD <==
ref: refs/heads/papers/first_code_paper


==> anc/input/fig7_tableB1/N4/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig7_tableB1/N4/build_info/git-data/head-ref <==
f7225f271c9c16ad7704f5a83416e0dca92047f5


==> anc/input/fig7_tableB1/N4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 10;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 4;

==> anc/input/fig7_tableB1/N4/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N4/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N4/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 4;

==> anc/input/fig7_tableB1/N4/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N4/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N4/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 4;

==> anc/input/fig7_tableB1/N4/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N4/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N4/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 4;

==> anc/input/fig7_tableB1/N4/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N4/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N4/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 4;

==> anc/input/fig7_tableB1/N4/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N4/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N4/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N4/simulation.json <==
{
    "dim": 1,
    "exe_path": "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve1DRelativisticEuler",
    "key": "N",
    "machine": "zwicky",
    "nodes": [
        2
    ],
    "note_to_self": null,
    "ppn": 12,
    "run_dir": "/panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_1D_RE_BungerComparison-DT1e-04/N4",
    "run_type": "h",
    "sys": "RelativisticEuler",
    "value": "4",
    "walltime": [
        "02:00"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig7_tableB1/N5/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Tests/Unit/CMakeFiles/RunTests.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir


==> anc/input/fig7_tableB1/N5/build_info/git-data/HEAD <==
ref: refs/heads/papers/first_code_paper


==> anc/input/fig7_tableB1/N5/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/fig7_tableB1/N5/build_info/git-data/head-ref <==
f7225f271c9c16ad7704f5a83416e0dca92047f5


==> anc/input/fig7_tableB1/N5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 10;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig7_tableB1/N5/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N5/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N5/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig7_tableB1/N5/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N5/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N5/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig7_tableB1/N5/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N5/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N5/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig7_tableB1/N5/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N5/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N5/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig7_tableB1/N5/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N5/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N5/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = true;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig7_tableB1/N5/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/fig7_tableB1/N5/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig7_tableB1/N5/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/fig7_tableB1/N5/simulation.json <==
{
    "dim": 1,
    "exe_path": "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve1DRelativisticEuler",
    "key": "N",
    "machine": "zwicky",
    "nodes": [
        2
    ],
    "note_to_self": null,
    "ppn": 12,
    "run_dir": "/panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_1D_RE_BungerComparison-DT1e-04/N5",
    "run_type": "h",
    "sys": "RelativisticEuler",
    "value": "5",
    "walltime": [
        "02:00"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS0.5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS50-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/HLL-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS0.5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS50-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/LLF-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS0.5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS50-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Mar-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS0.5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS5-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 5;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS50-5/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.0005;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_dtSmall/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 41;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MRS500-2_gridEps/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP1_1d/Roe-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 13.33;
  p_2 = 0.00000001;
  rho_1 = 10.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/HLL-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/LLF-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Mar-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=500);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MRS500-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = 0.0;
  UpperBoundsInEachDim = 1.0;
  ElementsInEachDim = 1280;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .4;

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig8_tableB2/RP2_1d_fastShock/Roe-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
  Gamma = 1.66666666667;
  p_1 = 1000.0;
  p_2 = .01;
  rho_1 = 1.0;
  rho_2 = 1.0;
  v_1 = 0.0;
  v_2 = 0.0;
  x_0 = 0.5;
)


==> anc/input/fig9/ST1-MRS0-HLL/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -1.;
  UpperBoundsInEachDim = 1.5;
  ElementsInEachDim = 250;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig9/ST1-MRS0-HLL/Evolution.input <==

TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.);
NumberOfSteps = 401;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig9/ST1-MRS0-HLL/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=400);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig9/ST1-MRS0-HLL/Solution.input <==
ShockTubeSingleTime(
x_0 = 0;

rho_1 = 1;
rho_2 = 0.1;

p_1 = 1000.;
p_2 = 1;

vx_1 = 0;
vy_1 = 0;
vz_1 = 0;
vx_2 = 0;
vy_2 = 0;
vz_2 = 0.;

Bx_1 = 1;
By_1 = 0;
Bz_1 = 0;
Bx_2 = 1;
By_2 = 0;
Bz_2 = 0;
)

==> anc/input/fig9/ST1-MRS0-HR/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -1.;
  UpperBoundsInEachDim = 1.5;
  ElementsInEachDim = 2500;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig9/ST1-MRS0-HR/Evolution.input <==

TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.);
NumberOfSteps = 4001;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig9/ST1-MRS0-HR/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=4000);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig9/ST1-MRS0-HR/Solution.input <==
ShockTubeSingleTime(
x_0 = 0;

rho_1 = 1;
rho_2 = 0.1;

p_1 = 1000.;
p_2 = 1;

vx_1 = 0;
vy_1 = 0;
vz_1 = 0;
vx_2 = 0;
vy_2 = 0;
vz_2 = 0.;

Bx_1 = 1;
By_1 = 0;
Bz_1 = 0;
Bx_2 = 1;
By_2 = 0;
Bz_2 = 0;
)

==> anc/input/fig9/ST1-Muscl-HLL/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -1.;
  UpperBoundsInEachDim = 1.5;
  ElementsInEachDim = 250;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig9/ST1-Muscl-HLL/Evolution.input <==

TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl();
NumberOfSteps = 401;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig9/ST1-Muscl-HLL/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=400);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig9/ST1-Muscl-HLL/Solution.input <==
ShockTubeSingleTime(
x_0 = 0;

rho_1 = 1;
rho_2 = 0.1;

p_1 = 1000.;
p_2 = 1;

vx_1 = 0;
vy_1 = 0;
vz_1 = 0;
vx_2 = 0;
vy_2 = 0;
vz_2 = 0.;

Bx_1 = 1;
By_1 = 0;
Bz_1 = 0;
Bx_2 = 1;
By_2 = 0;
Bz_2 = 0;
)

==> anc/input/fig9/SlowShock-MRS0-HLL/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.1;
  UpperBoundsInEachDim = 1.9;
  ElementsInEachDim = 200;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig9/SlowShock-MRS0-HLL/Evolution.input <==

TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.);
NumberOfSteps = 801;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig9/SlowShock-MRS0-HLL/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=800);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig9/SlowShock-MRS0-HLL/Solution.input <==
SlowShockKomissarov()

==> anc/input/fig9/SlowShock-MRS50-HLL/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.1;
  UpperBoundsInEachDim = 1.9;
  ElementsInEachDim = 200;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig9/SlowShock-MRS50-HLL/Evolution.input <==

TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50.);
NumberOfSteps = 801;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig9/SlowShock-MRS50-HLL/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=800);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig9/SlowShock-MRS50-HLL/Solution.input <==
SlowShockKomissarov()

==> anc/input/fig9/SlowShock-Muscl-HLL/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.1;
  UpperBoundsInEachDim = 1.9;
  ElementsInEachDim = 200;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/fig9/SlowShock-Muscl-HLL/Evolution.input <==

TimeStepper = RungeKutta3(
  CourantFactor = 0.25;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl();
NumberOfSteps = 801;
ExternalBoundaryConditions = Analytic;

==> anc/input/fig9/SlowShock-Muscl-HLL/Observers.input <==
LocalObservers =
(Observer = VolumeData;
 Trigger = EveryN(N=800);
 TriggerAfterInitialization = false;
 TriggerAtTermination = false;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/fig9/SlowShock-Muscl-HLL/Solution.input <==
SlowShockKomissarov()

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS0.5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MRS50-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinMod-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-MinModN-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-Muscl-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/HLL-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS0.5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MRS50-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinMod-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-MinModN-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-Muscl-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=500; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=500; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=500; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=500; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=500; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=500; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/LLF-TVB500-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS0.5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MRS50-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinMod-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-MinModN-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-Muscl-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Mar-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=0.5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS0.5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=5);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS5-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=50);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MRS50-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinMod-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=0; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-MinModN-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
#NumericalFlux = LocalLF;
#NumericalFlux = Marquina;
#NumericalFlux = Roe;
#SlopeLimiter = Minmod(M=0; GeneralizedN=false;);
#SlopeLimiter = MoeRossmanithSeal(GridScaleConstant=1);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;
#NumberOfSteps = 100000;

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 4;

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Muscl;
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-Muscl-4/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 2;

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-2/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=true;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/Roe-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = HLL;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/HLL-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = LocalLF;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/LLF-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Marquina;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Mar-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=.5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB0.5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=5; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB5-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir0/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 20;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir0/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir0/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir0/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir1/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 40;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir1/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir1/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir1/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir2/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 80;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir2/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir2/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir2/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir3/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 160;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir3/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir3/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir3/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir4/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 320;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir4/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir4/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir4/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir5/Domain.input <==
DomainCreator = CreateIntervals(
  LowerBoundsInEachDim = -0.5;
  UpperBoundsInEachDim = 0.5;
  ElementsInEachDim = 640;
  IsDimPeriodic = false;
);
InitialExtentsOfEachElement = 3;

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir5/Evolution.input <==
TimeStepper = RungeKutta3(
  CourantFactor = 0.05;
);
NumericalFlux = Roe;
SlopeLimiter = Minmod(M=50; GeneralizedN=false;);
ExternalBoundaryConditions = Analytic;
FinalTime = .25;


==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir5/Observers.input <==

LocalObservers =
(Observer = VolumeData(ObserveErrorAndSolution = true;);
 Trigger = EveryN(N=200000);
 TriggerAfterInitialization = true;
 TriggerAtTermination = true;
);
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=50);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/figA1_tableA1/TVB_generalizedN_false/Roe-TVB50-3/run_dir5/Solution.input <==
RiemannProblem(
#TestName=SodSonicRarefaction
TestName=Sod
)

==> anc/input/table3/N2/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 1,1,1;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N2/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 2,2,2;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N2/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,4,4;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N2/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,8,8;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N2/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,16,16;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N2/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 32,32,32;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N2/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 64,64,64;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/table3/N2/run_dir6/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N2/run_dir6/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N2/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 1,1,1;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 2,2,2;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,4,4;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,8,8;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,16,16;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 32,32,32;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N3/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 64,64,64;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/table3/N3/run_dir6/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N3/run_dir6/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N3/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 1,1,1;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N4/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 2,2,2;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N4/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,4,4;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N4/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,8,8;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N4/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,16,16;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N4/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 32,32,32;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0008;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N4/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N4/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 64,64,64;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/table3/N4/run_dir6/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0008;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N4/run_dir6/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N4/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Tests/Unit/CMakeFiles/RunTests.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir


==> anc/input/table3/N5/build_info/git-data/HEAD <==
ref: refs/heads/papers/first_code_paper


==> anc/input/table3/N5/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/table3/N5/build_info/git-data/head-ref <==
f7225f271c9c16ad7704f5a83416e0dca92047f5


==> anc/input/table3/N5/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 1,1,1;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N5/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 2,2,2;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N5/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,4,4;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N5/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,8,8;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N5/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,16,16;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N5/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 32,32,32;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N5/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 64,64,64;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/table3/N5/run_dir6/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.00017;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N5/run_dir6/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N5/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N5/simulation.json <==
{
    "dim": 3,
    "exe_path": "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve3DRelativisticEuler",
    "key": "N",
    "machine": "zwicky",
    "nodes": [
        4
    ],
    "note_to_self": null,
    "ppn": 12,
    "run_dir": "/panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5",
    "run_type": "h",
    "sys": "RelativisticEuler",
    "value": "5",
    "walltime": [
        "04:00"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/table3/N5/submit_all_jobs.sh <==
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir0/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir1/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir2/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir3/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir4/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir5/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N5/run_dir6/jobsub.sh


==> anc/input/table3/N6/build_info/TargetDirectories.txt <==
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/CMakeFiles/Burgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/Burgers/BurgersSolutions/CMakeFiles/BurgersSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Data/CMakeFiles/Data.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/CMakeFiles/Domain.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/DomainCreators/CMakeFiles/DomainCreators.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EinsteinSolutions/CMakeFiles/EinsteinSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Domain/EmbeddingMaps/CMakeFiles/EmbeddingMaps.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/EquationsOfState/CMakeFiles/EquationsOfState.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/ErrorHandling/CMakeFiles/ErrorHandling.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/Evolution.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/Burgers/CMakeFiles/Evolve1DBurgers.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve1DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve1DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve1DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve1DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve2DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve2DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve2DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve2DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/NewtonianEuler/CMakeFiles/Evolve3DNewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/CMakeFiles/Evolve3DRelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticMHD/CMakeFiles/Evolve3DRelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/ScalarWave/CMakeFiles/Evolve3DScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/PointwiseFunctions/FunctionsOneD/CMakeFiles/FunctionsOneD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/HelloWorld.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/IO/CMakeFiles/IO.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/CMakeFiles/NewtonianEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSolutions/CMakeFiles/NewtonianEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/NewtonianEuler/NewtonianEulerSources/CMakeFiles/NewtonianEulerSources.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/CMakeFiles/RelativisticEuler.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticEuler/RelativisticEulerSolutions/CMakeFiles/RelativisticEulerSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/CMakeFiles/RelativisticMHD.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/RelativisticMHD/RelativisticMHDSolutions/CMakeFiles/RelativisticMHDSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Tests/Unit/CMakeFiles/RunTests.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/CMakeFiles/ScalarWave.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/EvolutionSystems/ScalarWave/ScalarWaveSolutions/CMakeFiles/ScalarWaveSolutions.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Utilities/CMakeFiles/Utilities.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_ElementChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_EvolveDiscontinuousGalerkinSystem.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Evolution/CMakeFiles/module_InterfaceChare.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_hello.dir
/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/HelloWorld/CMakeFiles/module_main.dir


==> anc/input/table3/N6/build_info/git-data/HEAD <==
ref: refs/heads/papers/first_code_paper


==> anc/input/table3/N6/build_info/git-data/grabRef.cmake <==
#
# Internal file for GetGitRevisionDescription.cmake
#
# Requires CMake 2.6 or newer (uses the 'function' command)
#
# Original Author:
# 2009-2010 Ryan Pavlik <rpavlik@iastate.edu> <abiryan@ryand.net>
# http://academic.cleardefinition.com
# Iowa State University HCI Graduate Program/VRAC
#
# Copyright Iowa State University 2009-2010.
# Distributed under the Boost Software License, Version 1.0.
# (See accompanying file LICENSE_1_0.txt or copy at
# http://www.boost.org/LICENSE_1_0.txt)

set(HEAD_HASH)

file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/HEAD" HEAD_CONTENTS LIMIT 1024)

string(STRIP "${HEAD_CONTENTS}" HEAD_CONTENTS)
if(HEAD_CONTENTS MATCHES "ref")
	# named branch
	string(REPLACE "ref: " "" HEAD_REF "${HEAD_CONTENTS}")
	if(EXISTS "/home/sfield/dg-charm/.git/${HEAD_REF}")
		configure_file("/home/sfield/dg-charm/.git/${HEAD_REF}" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
	else()
		configure_file("/home/sfield/dg-charm/.git/packed-refs" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" COPYONLY)
		file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/packed-refs" PACKED_REFS)
		if(${PACKED_REFS} MATCHES "([0-9a-z]*) ${HEAD_REF}")
			set(HEAD_HASH "${CMAKE_MATCH_1}")
		endif()
	endif()
else()
	# detached HEAD
	configure_file("/home/sfield/dg-charm/.git/HEAD" "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" COPYONLY)
endif()

if(NOT HEAD_HASH)
	file(READ "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/CMakeFiles/git-data/head-ref" HEAD_HASH LIMIT 1024)
	string(STRIP "${HEAD_HASH}" HEAD_HASH)
endif()


==> anc/input/table3/N6/build_info/git-data/head-ref <==
f7225f271c9c16ad7704f5a83416e0dca92047f5


==> anc/input/table3/N6/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 1,1,1;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N6/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir0/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 2,2,2;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N6/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir1/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 4,4,4;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N6/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir2/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 8,8,8;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0008;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N6/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir3/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 16,16,16;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.00017;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N6/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir4/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 32,32,32;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0008;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/table3/N6/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir5/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/run_dir6/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 1.0,1.0,1.0;
  ElementsInEachDim = 64,64,64;
  IsDimPeriodic = true,true,true;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/table3/N6/run_dir6/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/table3/N6/run_dir6/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/table3/N6/run_dir6/Solution.input <==
SmoothFlow(
  VelocityVector=0.2,0.2,0.2;
  Profile = Sinusoid(
    Amplitude=0.2;
    Phase=0.0;
    WaveNumber=6.28318530718);
  AdiabaticIndex=1.66666666667;
)

==> anc/input/table3/N6/simulation.json <==
{
    "dim": 3,
    "exe_path": "/home/sfield/dg-charm/build_charm_installs_verbs-linux-x86_64/Executables/RelativisticEuler/",
    "executable": "Evolve3DRelativisticEuler",
    "key": "N",
    "machine": "zwicky",
    "nodes": [
        4
    ],
    "note_to_self": null,
    "ppn": 12,
    "run_dir": "/panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6",
    "run_type": "h",
    "sys": "RelativisticEuler",
    "value": "6",
    "walltime": [
        "04:00"
    ],
    "write_h5_to_scratch": false
}

==> anc/input/table3/N6/submit_all_jobs.sh <==
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir0/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir1/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir2/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir3/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir4/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir5/jobsub.sh
qsub /panfs/ds08/sxs/sfield/spectre/CharmDG_paper/SmoothFlowRE/LLF_3D_RE-DT1e-03/N6/run_dir6/jobsub.sh


==> anc/input/table3/README <==
NOTE: When spatial error dominates (at lower resolution), we use values of dt > 1.7e-4



==> anc/input/tableB3/N2/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/tableB3/N2/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N2/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N2/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N2/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/tableB3/N2/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N2/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N2/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N2/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/tableB3/N2/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N2/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N2/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N2/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/tableB3/N2/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N2/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N2/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N2/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 128,128,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/tableB3/N2/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N2/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N2/run_dir4/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N2/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 256,256,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 2,2,2;

==> anc/input/tableB3/N2/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N2/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N2/run_dir5/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N3/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/tableB3/N3/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N3/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N3/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N3/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/tableB3/N3/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N3/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N3/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N3/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/tableB3/N3/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N3/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N3/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N3/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/tableB3/N3/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N3/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N3/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N3/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 128,128,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/tableB3/N3/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N3/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N3/run_dir4/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N3/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 256,256,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 3,3,3;

==> anc/input/tableB3/N3/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N3/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N3/run_dir5/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N4/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/tableB3/N4/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N4/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N4/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N4/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/tableB3/N4/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N4/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N4/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N4/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/tableB3/N4/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N4/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N4/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N4/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/tableB3/N4/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N4/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N4/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N4/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 128,128,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/tableB3/N4/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N4/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N4/run_dir4/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N4/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 256,256,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 4,4,4;

==> anc/input/tableB3/N4/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N4/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N4/run_dir5/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N5/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/tableB3/N5/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N5/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N5/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N5/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/tableB3/N5/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N5/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N5/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N5/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/tableB3/N5/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N5/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N5/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N5/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/tableB3/N5/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N5/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N5/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N5/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 128,128,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/tableB3/N5/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N5/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N5/run_dir4/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N5/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 256,256,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 5,5,5;

==> anc/input/tableB3/N5/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N5/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N5/run_dir5/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N6/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/tableB3/N6/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N6/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N6/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N6/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/tableB3/N6/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N6/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N6/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N6/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/tableB3/N6/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0003;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N6/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N6/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N6/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/tableB3/N6/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0003;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N6/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N6/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N6/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 128,128,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/tableB3/N6/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N6/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N6/run_dir4/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N6/run_dir5/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 256,256,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 6,6,6;

==> anc/input/tableB3/N6/run_dir5/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N6/run_dir5/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N6/run_dir5/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N7/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 7,7,7;

==> anc/input/tableB3/N7/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N7/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N7/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N7/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 7,7,7;

==> anc/input/tableB3/N7/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N7/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N7/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N7/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 7,7,7;

==> anc/input/tableB3/N7/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0003;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N7/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N7/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N7/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 7,7,7;

==> anc/input/tableB3/N7/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N7/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N7/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N7/run_dir4/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 128,128,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 7,7,7;

==> anc/input/tableB3/N7/run_dir4/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N7/run_dir4/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N7/run_dir4/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N8/run_dir0/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 8,8,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 8,8,8;

==> anc/input/tableB3/N8/run_dir0/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N8/run_dir0/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N8/run_dir0/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N8/run_dir1/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 16,16,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 8,8,8;

==> anc/input/tableB3/N8/run_dir1/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0005;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;

==> anc/input/tableB3/N8/run_dir1/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N8/run_dir1/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N8/run_dir2/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 32,32,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 8,8,8;

==> anc/input/tableB3/N8/run_dir2/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N8/run_dir2/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N8/run_dir2/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/N8/run_dir3/Domain.input <==
DomainCreator = CreateBricks(
  LowerBoundsInEachDim = 0.0,0.0,0.0;
  UpperBoundsInEachDim = 10.0,10.0,1.0;
  ElementsInEachDim = 64,64,1;
  IsDimPeriodic = false,false,false;
);
InitialExtentsOfEachElement = 8,8,8;

==> anc/input/tableB3/N8/run_dir3/Evolution.input <==

TimeStepper = RungeKutta3(
  DeltaT = 0.0001;
);
NumericalFlux = LocalLF;
SlopeLimiter = None;
ExternalBoundaryConditions = Analytic;
FinalTime = 2.0;


==> anc/input/tableB3/N8/run_dir3/Observers.input <==
NonlocalObservers =
(Observer = ErrorNorm;
 Trigger = EveryN(N=10);
 TriggerAfterInitialization = false;
 TriggerAtTermination = true;
);

==> anc/input/tableB3/N8/run_dir3/Solution.input <==
IsentropicVortex(
  VortexStrength = 5;
  VortexCenter = 4.0,4.0,0.0;
  PolytropicIndex = 1.4;
  MeanFlowVelocity = 1.0,1.0,0.0;
  VelPerturbationInZ = 0.0;
  NewtonianEulerSource = NewtonianEulerNoSource();
)

==> anc/input/tableB3/README <==
NOTE: When spatial error dominates (at lower resolution), we use values of dt > 1.e-4

